Q-balls in polynomial potentials

Bosons carrying a conserved charge can form stable bound states if their Lagrangian contains attractive self-interactions. Bound-state configurations with a large charge $Q$ can be described classically and are denoted as Q-balls, their properties encoded in a non-linear differential equation. Here, we study Q-balls in arbitrary polynomial single-scalar-field potentials both numerically and via various analytical approximations. We highlight some surprising universal features of Q-balls that barely depend on the details of the potential. The polynomial potentials studied here can be realized in renormalizable models involving additional heavy or light scalars, as we illustrate with several examples.

==> anc/p10q18.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	640.1493  	87463590. 	214608.5  
0.06      	444.54    	29293460. 	90854.79  
0.07      	326.6017  	11620340. 	42805.78  
0.08      	250.0592  	5216812.  	23840.63  
0.09      	197.5838  	2574106.  	15339.19  
0.1       	160.049   	1368483.  	10356.94  
0.11      	132.2764  	772783.3  	7082.939  
0.12      	111.1559  	458727.4  	4969.856  
0.13      	94.71724  	283924.8  	3605.609  
0.14      	81.67499  	182119.4  	2687.384  
0.15      	71.15251  	120461.4  	2042.908  
0.16      	62.54052  	81839.95  	1579.846  
0.17      	55.40302  	56924.75  	1241.206  
0.18      	49.42159  	40428.52  	988.9665  
0.19      	44.35941  	29251.54  	797.8482  
0.2       	40.03728  	21520.74  	650.8804  
0.21      	36.31763  	16073.35  	536.3646  
0.22      	33.09346  	12170.    	446.0594  
0.23      	30.28046  	9330.     	374.0617  
0.24      	27.81159  	7234.735  	316.089   
0.25      	25.63285  	5669.023  	268.9791  
0.26      	23.70055  	4485.266  	230.3754  
0.27      	21.97878  	3580.492  	198.4945  
0.28      	20.43803  	2881.991  	171.9759  
0.29      	19.05377  	2337.691  	149.7703  
0.3       	17.80544  	1909.848  	131.0599  
0.31      	16.67586  	1570.827  	115.2036  
0.32      	15.65035  	1300.134  	101.6922  
0.34      	13.86369  	906.2514  	80.16209  
0.35      	13.08278  	762.7097  	71.55379  
0.36      	12.3659   	645.0856  	64.08076  
0.37      	11.7062   	548.1568  	57.56706  
0.38      	11.09775  	467.8592  	51.86794  
0.39      	10.53535  	401.0043  	46.8635   
0.4       	10.01445  	345.0777  	42.45413  
0.41      	9.53105   	298.0797  	38.5563   
0.42      	9.081614  	258.4151  	35.09999  
0.43      	8.663006  	224.8019  	32.02614  
0.44      	8.272469  	196.2062  	29.28476  
0.45      	7.90752   	171.7873  	26.83326  
0.46      	7.565954  	150.861   	24.63534  
0.47      	7.245799  	132.8662  	22.6599   
0.48      	6.945288  	117.3421  	20.88025  
0.49      	6.662822  	103.9072  	19.27333  
0.5       	6.396974  	92.24531  	17.8192   
0.51      	6.146446  	82.09344  	16.50061  
0.52      	5.910065  	73.2314   	15.30248  
0.53      	5.686769  	65.47466  	14.2117   
0.54      	5.475591  	58.66809  	13.21681  
0.55      	5.275658  	52.68043  	12.30772  
0.56      	5.086163  	47.4006   	11.47558  
0.57      	4.906377  	42.73435  	10.71262  
0.58      	4.735625  	38.60114  	10.01191  
0.59      	4.573303  	34.93237  	9.367386  
0.6       	4.418845  	31.66907  	8.773617  
0.61      	4.271728  	28.76066  	8.225789  
0.62      	4.131477  	26.16357  	7.719626  
0.63      	3.997654  	23.84017  	7.251297  
0.64      	3.869854  	21.75791  	6.817391  
0.65      	3.747701  	19.88849  	6.414829  
0.66      	3.630845  	18.20738  	6.04087   
0.67      	3.518969  	16.69314  	5.693034  
0.68      	3.41177   	15.32711  	5.369102  
0.69      	3.308965  	14.0929   	5.067052  
0.7       	3.210302  	12.9762   	4.78508   
0.71      	3.115534  	11.96439  	4.521533  
0.72      	3.024435  	11.04642  	4.274923  

==> anc/p12q22.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	666.8603  	99053060. 	34117.75  
0.06      	463.0612  	33145900. 	95828.3   
0.07      	340.1974  	13135630. 	69789.6   
0.08      	260.4567  	5893949.  	37722.36  
0.09      	205.7923  	2907906.  	20667.81  
0.1       	166.6912  	1545951.  	12104.39  
0.11      	137.7624  	873026.5  	7726.796  
0.12      	115.7593  	518162.7  	5420.098  
0.13      	98.63619  	320675.8  	4031.102  
0.14      	85.04948  	205657.8  	3041.919  
0.15      	74.08829  	136010.1  	2310.753  
0.16      	65.11735  	92389.43  	1781.777  
0.17      	57.6825   	64252.42  	1398.615  
0.18      	51.45186  	45624.93  	1114.296  
0.19      	46.17877  	33005.39  	898.7335  
0.2       	41.67659  	24277.89  	732.9101  
0.21      	37.80202  	18129.02  	603.7291  
0.22      	34.44354  	13723.56  	501.8824  
0.23      	31.51343  	10518.74  	420.704   
0.24      	28.94178  	8154.68   	355.3517  
0.25      	26.67239  	6388.405  	302.2583  
0.26      	24.65967  	5053.184  	258.7605  
0.27      	22.86628  	4032.831  	222.8471  
0.28      	21.26146  	3245.236  	192.9821  
0.29      	19.81965  	2631.621  	167.9809  
0.3       	18.51947  	2149.39   	146.9211  
0.31      	17.34294  	1767.334  	129.0783  
0.32      	16.27485  	1462.344  	113.8789  
0.33      	15.30224  	1217.141  	100.8651  
0.34      	14.41406  	1018.688  	89.66964  
0.35      	13.60078  	857.0612  	79.99485  
0.37      	12.16716  	615.5511  	64.2827   
0.38      	11.53354  	525.1983  	57.88396  
0.39      	10.94788  	449.9902  	52.26723  
0.4       	10.40546  	387.0899  	47.32005  
0.42      	9.434141  	289.6583  	39.07358  
0.43      	8.998292  	251.8833  	35.62878  
0.44      	8.591676  	219.7549  	32.55773  
0.45      	8.211723  	192.3271  	29.81253  
0.46      	7.85613   	168.8287  	27.35231  
0.47      	7.522849  	148.6281  	25.14207  
0.48      	7.210029  	131.2059  	23.15173  
0.49      	6.916013  	116.1327  	21.35534  
0.5       	6.639307  	103.0527  	19.73049  
0.51      	6.378564  	91.66969  	18.25772  
0.52      	6.132555  	81.73591  	16.92012  
0.53      	5.900188  	73.04402  	15.70295  
0.54      	5.680449  	65.41926  	14.59331  
0.55      	5.472423  	58.71398  	13.57985  
0.56      	5.275275  	52.80338  	12.65265  
0.57      	5.088243  	47.58131  	11.80292  
0.58      	4.910627  	42.95732  	11.02293  
0.59      	4.741795  	38.85435  	10.30585  
0.6       	4.581154  	35.20609  	9.645587  
0.61      	4.428165  	31.95573  	9.036739  
0.62      	4.282335  	29.05428  	8.474488  
0.63      	4.143205  	26.45958  	7.954566  
0.64      	4.010353  	24.13497  	7.473113  
0.65      	3.883383  	22.04876  	7.026701  
0.66      	3.76194   	20.17336  	6.612239  
0.67      	3.645684  	18.48475  	6.226958  
0.68      	3.534305  	16.96197  	5.868364  
0.69      	3.427511  	15.58665  	5.534198  
0.7       	3.325034  	14.34273  	5.22243   
0.71      	3.22662   	13.21608  	4.93122   
0.72      	3.132034  	12.19429  	4.658897  
0.73      	3.041057  	11.2664   	4.403948  
0.74      	2.953475  	10.42277  	4.164991  
0.75      	2.869102  	9.654857  	3.940777  
0.76      	2.787751  	8.955105  	3.73016   
0.77      	2.709252  	8.316815  	3.532091  
0.78      	2.633433  	7.734053  	3.345617  
0.79      	2.560148  	7.201545  	3.169857  
0.8       	2.489243  	6.714604  	3.004005  
0.81      	2.42058   	6.269088  	2.847319  
0.82      	2.354017  	5.861286  	2.699109  
0.83      	2.289425  	5.487941  	2.55874   
0.84      	2.22667   	5.146161  	2.425618  

==> anc/p12q24.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	670.681   	100632100.	89760.67  
0.06      	465.7087  	33698650. 	67871.79  
0.07      	342.1461  	13361090. 	56048.93  
0.08      	261.9475  	5996142.  	33449.9   
0.09      	206.9706  	2958536.  	19069.93  
0.1       	167.6443  	1572801.  	11557.45  
0.11      	138.5498  	888118.7  	7799.139  
0.12      	116.4201  	527082.2  	5670.934  
0.13      	99.19866  	326189.1  	4180.711  
0.14      	85.53419  	209194.7  	3096.34   
0.15      	74.51016  	138348.   	2339.314  
0.16      	65.48781  	93975.99  	1809.522  
0.17      	58.00995  	65353.38  	1423.133  
0.18      	51.74355  	46405.66  	1133.456  
0.19      	46.44025  	33569.5   	913.8339  
0.2       	41.91221  	24692.2   	745.2011  
0.21      	38.01539  	18437.9   	613.8452  
0.22      	34.63766  	13957.01  	510.264   
0.23      	31.69073  	10697.38  	427.7045  
0.24      	29.10432  	8292.907  	361.2436  
0.25      	26.8219   	6496.481  	307.251   
0.26      	24.79762  	5138.499  	263.0182  
0.27      	22.99394  	4100.775  	226.4991  
0.28      	21.37992  	3299.796  	196.1315  
0.29      	19.92984  	2675.763  	170.7105  
0.3       	18.62221  	2185.358  	149.2978  
0.31      	17.43893  	1796.833  	131.1565  
0.32      	16.36473  	1486.695  	115.7039  
0.33      	15.38655  	1237.358  	102.4738  
0.34      	14.49328  	1035.564  	91.0926   
0.35      	13.67534  	871.2198  	81.25775  
0.36      	12.92449  	736.5822  	72.72304  
0.37      	12.23354  	625.6629  	65.28682  
0.38      	11.59629  	533.7999  	58.78315  
0.39      	11.0073   	457.3372  	53.07455  
0.4       	10.46178  	393.3899  	48.04672  
0.41      	9.955554  	339.6677  	43.60411  
0.42      	9.484915  	294.3411  	39.66643  
0.43      	9.046584  	255.9414  	36.16602  
0.45      	8.255545  	195.4038  	30.25639  
0.46      	7.897937  	171.5196  	27.75688  
0.47      	7.562762  	150.9881  	25.51148  
0.48      	7.248171  	133.2811  	23.48958  
0.49      	6.95249   	117.9623  	21.66483  
0.5       	6.674222  	104.6697  	20.01443  
0.51      	6.412007  	93.10212  	18.5186   
0.52      	6.16462   	83.00788  	17.16016  
0.53      	5.930943  	74.1758   	15.92409  
0.54      	5.709969  	66.42838  	14.79728  
0.55      	5.500778  	59.61559  	13.76821  
0.56      	5.302526  	53.61051  	12.82681  
0.57      	5.114447  	48.3052   	11.96412  
0.58      	4.935847  	43.6078   	11.17231  
0.59      	4.766072  	39.43976  	10.44439  
0.6       	4.604539  	35.73389  	9.774195  
0.61      	4.450705  	32.43236  	9.156243  
0.62      	4.30407   	29.48542  	8.585639  
0.63      	4.164173  	26.8501   	8.058012  
0.64      	4.030589  	24.48925  	7.569473  
0.65      	3.902927  	22.37061  	7.116524  
0.66      	3.780823  	20.46618  	6.696031  
0.67      	3.663933  	18.7515   	6.305174  
0.68      	3.55195   	17.2053   	5.941419  
0.69      	3.444578  	15.80891  	5.602474  
0.7       	3.341547  	14.54598  	5.286275  
0.71      	3.242607  	13.40218  	4.990948  
0.72      	3.147514  	12.3649   	4.714804  
0.73      	3.056053  	11.42298  	4.456298  
0.74      	2.968011  	10.56665  	4.214033  
0.75      	2.883191  	9.787207  	3.986735  
0.76      	2.801416  	9.076986  	3.773238  
0.77      	2.722504  	8.429186  	3.572485  
0.78      	2.646294  	7.837765  	3.383501  
0.79      	2.572634  	7.297371  	3.205392  
0.8       	2.501364  	6.803249  	3.037343  
0.81      	2.432353  	6.351168  	2.878595  
0.82      	2.365455  	5.937384  	2.728454  
0.83      	2.30054   	5.558571  	2.586269  
0.84      	2.237478  	5.211799  	2.451443  
0.85      	2.176139  	4.89449   	2.323413  
0.86      	2.116399  	4.604406  	2.201654  
0.87      	2.058121  	4.33963   	2.085664  
0.88      	2.001185  	4.098571  	1.97497   
0.89      	1.945437  	3.879982  	1.869109  
0.9       	1.890742  	3.683003  	1.767628  
0.91      	1.836921  	3.507248  	1.670073  
0.92      	1.783784  	3.352969  	1.575971  
0.93      	1.731105  	3.221358  	1.48481   
0.94      	1.678588  	3.115135  	1.396007  
0.95      	1.625828  	3.039789  	1.308845  
0.96      	1.572244  	3.006475  	1.222352  
0.97      	1.516877  	3.039941  	1.135029  
0.98      	1.457877  	3.206388  	1.044085  
0.99      	1.390471  	3.767747  	0.9422226 

==> anc/p14q26.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	685.8281  	107579000.	404290.4  
0.06      	476.2454  	36012760. 	148641.6  
0.07      	349.8805  	14282560. 	62124.64  
0.08      	267.8713  	6412128.  	30461.    
0.09      	211.6468  	3164104.  	17066.98  
0.1       	171.4313  	1682007.  	11497.54  
0.11      	141.6763  	949637.6  	8638.73   
0.12      	119.0456  	563557.4  	6299.817  
0.13      	101.4336  	348749.1  	4487.1    
0.14      	87.45918  	223651.5  	3273.56   
0.15      	76.18516  	147898.5  	2489.553  
0.16      	66.95814  	100455.2  	1937.322  
0.17      	59.31093  	69854.52  	1521.903  
0.18      	52.90241  	49597.73  	1210.02   
0.19      	47.47877  	35875.31  	975.5697  
0.2       	42.8482   	26386.05  	795.6345  
0.21      	38.86287  	19700.56  	655.2306  
0.22      	35.40861  	14911.36  	544.5419  
0.23      	32.39488  	11427.61  	456.3462  
0.24      	29.74984  	8858.017  	385.3534  
0.25      	27.41566  	6938.339  	327.6838  
0.26      	25.34552  	5487.34   	280.4455  
0.27      	23.50096  	4378.605  	241.4492  
0.28      	21.85038  	3522.895  	209.0263  
0.29      	20.36746  	2856.286  	181.8883  
0.3       	19.03024  	2332.474  	159.0327  
0.31      	17.82018  	1917.517  	139.6716  
0.32      	16.72166  	1586.309  	123.1821  
0.33      	15.72137  	1320.063  	109.0667  
0.34      	14.80791  	1104.608  	96.92573  
0.35      	13.97148  	929.1543  	86.43592  
0.36      	13.20366  	785.4323  	77.3344   
0.37      	12.49712  	667.0429  	69.40569  
0.38      	11.8455   	569.0048  	62.47252  
0.39      	11.24322  	487.4114  	56.38797  
0.4       	10.6854   	419.1811  	51.02998  
0.41      	10.16778  	361.8683  	46.29652  
0.42      	9.686548  	313.5188  	42.10189  
0.43      	9.238361  	272.5633  	38.37377  
0.44      	8.820249  	237.7359  	35.05101  
0.45      	8.42956   	208.0091  	32.08158  
0.47      	7.721248  	160.6599  	27.03161  
0.48      	7.399617  	141.7875  	24.88042  
0.49      	7.09733   	125.463   	22.93943  
0.5       	6.812848  	111.2998  	21.18428  
0.51      	6.544788  	98.97657  	19.59389  
0.52      	6.291893  	88.22457  	18.1499   
0.53      	6.05302   	78.8185   	16.8363   
0.54      	5.827143  	70.56887  	15.63911  
0.55      	5.613312  	63.31568  	14.54604  
0.56      	5.410677  	56.92343  	13.54632  
0.57      	5.218447  	51.27706  	12.63045  
0.58      	5.035907  	46.27853  	11.79002  
0.59      	4.862399  	41.84411  	11.01763  
0.6       	4.697322  	37.90204  	10.30668  
0.61      	4.54012   	34.39072  	9.651316  
0.62      	4.39028   	31.25708  	9.046338  
0.63      	4.247336  	28.45533  	8.487089  
0.64      	4.110848  	25.94584  	7.969417  
0.65      	3.980421  	23.69423  	7.489596  
0.66      	3.855674  	21.67064  	7.044287  
0.67      	3.736269  	19.84904  	6.63049   
0.68      	3.621878  	18.20671  	6.245503  
0.69      	3.512211  	16.7238   	5.886886  
0.7       	3.406985  	15.38289  	5.55244   
0.71      	3.305939  	14.16869  	5.240174  
0.72      	3.208835  	13.06776  	4.948282  
0.74      	3.025557  	11.15974  	4.419219  
0.75      	2.938971  	10.33295  	4.179204  
0.76      	2.855492  	9.579728  	3.953843  
0.77      	2.774953  	8.892834  	3.74201   
0.78      	2.697181  	8.265831  	3.542666  
0.79      	2.622013  	7.693023  	3.354866  
0.8       	2.549301  	7.169347  	3.177739  
0.81      	2.478897  	6.6903    	3.010481  
0.82      	2.410664  	6.25189   	2.852352  
0.83      	2.344463  	5.850587  	2.702668  
0.84      	2.280163  	5.483256  	2.560788  
0.85      	2.217631  	5.147161  	2.42612   
0.86      	2.156742  	4.839907  	2.298103  
0.87      	2.097358  	4.559445  	2.176209  
0.88      	2.03935   	4.30408   	2.059936  
0.89      	1.982577  	4.072456  	1.948794  
0.9       	1.926881  	3.863651  	1.842308  
0.91      	1.872101  	3.677211  	1.739996  
0.92      	1.818042  	3.513364  	1.641362  
0.93      	1.764466  	3.373305  	1.54587   
0.94      	1.711083  	3.25982   	1.45291   
0.95      	1.657489  	3.178556  	1.361734  
0.96      	1.603097  	3.141025  	1.271331  
0.97      	1.546945  	3.172819  	1.180144  
0.98      	1.48719   	3.342397  	1.085281  
0.99      	1.41906   	3.920742  	0.979186  
0.999     	1.3269    	9.4577    	0.83958   
0.9995    	1.3161    	12.919    	0.82326   
0.9999    	1.3023    	27.607    	0.80232   
0.99999   	1.2949    	85.633    	0.78646   
0.999999  	1.2926    	267.67    	0.78766   

==> anc/p20q22.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	700.2757  	114600700.	53398.03  
0.07      	357.2413  	15214160. 	69822.16  
0.09      	216.0938  	3366934.  	24483.25  
0.11      	144.6485  	1010674.  	8632.086  
0.13      	103.5575  	371148.6  	4677.378  
0.15      	77.77687  	157370.2  	2686.276  
0.17      	60.5471   	74319.35  	1611.138  
0.19      	48.46561  	38162.27  	1037.851  
0.21      	39.66822  	20952.91  	696.1919  
0.23      	33.06396  	12151.76  	484.7539  
0.25      	27.97995  	7376.554  	347.9454  
0.27      	23.98285  	4654.131  	256.2737  
0.29      	20.78342  	3035.311  	192.9718  
0.31      	18.18257  	2037.192  	148.1143  
0.33      	16.03964  	1402.076  	115.6033  
0.35      	14.253    	986.6026  	91.56975  
0.37      	12.74771  	708.0743  	73.48912  
0.39      	11.46751  	517.2303  	59.67265  
0.41      	10.36956  	383.8809  	48.96552  
0.43      	9.420705  	289.0436  	40.56219  
0.47      	7.871941  	170.2488  	28.53827  
0.49      	7.23504   	132.8993  	24.20266  
0.53      	6.169086  	83.42117  	17.74026  
0.55      	5.720299  	66.98379  	15.31677  
0.57      	5.317302  	54.22319  	13.29064  
0.59      	4.953955  	44.22758  	11.58554  
0.61      	4.62509   	36.33205  	10.14174  
0.63      	4.326348  	30.04658  	8.912097  
0.65      	4.054029  	25.00628  	7.859084  
0.67      	3.804958  	20.93698  	6.952644  
0.69      	3.576415  	17.6307   	6.168492  
0.71      	3.36604   	14.92849  	5.486899  
0.73      	3.171784  	12.7079   	4.891723  
0.75      	2.991849  	10.87393  	4.369667  
0.77      	2.824652  	9.352457  	3.909728  
0.79      	2.668774  	8.085265  	3.502707  
0.81      	2.522942  	7.026535  	3.140886  
0.83      	2.38599   	6.140144  	2.817717  
0.85      	2.256822  	5.397748  	2.527591  
0.87      	2.134375  	4.777505  	2.265619  
0.89      	2.017569  	4.263463  	2.027429  
0.91      	1.905202  	3.84596   	1.808941  
0.93      	1.795794  	3.524287  	1.606013  
0.95      	1.68715   	3.316618  	1.413753  
0.97      	1.575031  	3.305336  	1.22442   
0.99      	1.445631  	4.074303  	1.015311  

==> anc/p22q42.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	727.4702  	128474600.	39758.94  
0.06      	505.1234  	43037890. 	27202.76  
0.07      	371.0738  	17060370. 	73118.45  
0.08      	284.0799  	7649760.  	57945.53  
0.09      	224.4464  	3772448.  	29834.53  
0.1       	181.7882  	2004949.  	16212.33  
0.11      	150.2297  	1132128.  	9616.639  
0.12      	126.2261  	671909.8  	6350.386  
0.13      	107.546   	415730.5  	5129.961  
0.14      	92.72391  	266532.4  	4108.127  
0.15      	80.76636  	176221.9  	3029.88   
0.16      	70.9799   	119674.2  	2270.81   
0.17      	62.86911  	83202.75  	1801.803  
0.18      	56.07214  	59062.49  	1442.759  
0.19      	50.31977  	42712.06  	1159.173  
0.2       	45.40841  	31406.87  	944.6214  
0.21      	41.18174  	23443.85  	777.7943  
0.22      	37.51814  	17740.1   	646.1067  
0.23      	34.32183  	13591.89  	541.1619  
0.24      	31.51657  	10532.73  	456.7403  
0.25      	29.04105  	8247.781  	388.1677  
0.26      	26.84553  	6520.985  	332.031   
0.27      	24.88931  	5201.805  	285.6932  
0.28      	23.13881  	4183.878  	247.1814  
0.29      	21.56614  	3391.072  	214.9567  
0.3       	20.14794  	2768.212  	187.8251  
0.31      	18.8647   	2274.939  	164.8513  
0.32      	17.69977  	1881.309  	145.2916  
0.33      	16.639    	1564.962  	128.5542  
0.34      	15.67033  	1309.028  	114.1635  
0.35      	14.78341  	1100.675  	101.7353  
0.36      	13.9692   	930.0369  	90.95551  
0.37      	13.22001  	789.5201  	81.56902  
0.38      	12.52907  	673.1905  	73.36449  
0.39      	11.89047  	576.4028  	66.1674   
0.4       	11.29904  	495.4914  	59.83259  
0.41      	10.75023  	427.5468  	54.2387   
0.42      	10.24003  	370.2461  	49.28386  
0.43      	9.764883  	321.7242  	44.88224  
0.44      	9.321633  	280.476   	40.96112  
0.45      	8.907475  	245.2807  	37.45871  
0.46      	8.519897  	215.1432  	34.32233  
0.47      	8.156665  	189.2491  	31.50686  
0.48      	7.815761  	166.9284  	28.97355  
0.49      	7.495377  	147.6281  	26.68901  
0.5       	7.193888  	130.8893  	24.62436  
0.51      	6.909814  	116.3306  	22.75457  
0.52      	6.641826  	103.6329  	21.05787  
0.53      	6.388722  	92.52911  	19.51532  
0.54      	6.149403  	82.79437  	18.11029  
0.55      	5.922863  	74.23889  	16.82825  
0.56      	5.708202  	66.70204  	15.65642  
0.57      	5.504578  	60.04735  	14.58354  
0.58      	5.311238  	54.15872  	13.59969  
0.59      	5.127486  	48.93688  	12.69607  
0.6       	4.952674  	44.29682  	11.86488  
0.61      	4.786221  	40.16562  	11.09921  
0.62      	4.627584  	36.48041  	10.39288  
0.63      	4.476263  	33.18699  	9.740407  
0.64      	4.331796  	30.23847  	9.136871  
0.65      	4.193757  	27.59415  	8.577865  
0.66      	4.061753  	25.21874  	8.059453  
0.67      	3.935415  	23.08143  	7.578083  
0.68      	3.814406  	21.15539  	7.130573  
0.69      	3.698408  	19.41711  	6.714037  
0.7       	3.587127  	17.84604  	6.325882  
0.71      	3.480286  	16.42412  	5.963761  
0.72      	3.377635  	15.13547  	5.625541  
0.73      	3.278925  	13.9661   	5.309295  
0.74      	3.183935  	12.90367  	5.013268  
0.75      	3.092457  	11.93731  	4.735866  
0.76      	3.004287  	11.05733  	4.475629  
0.77      	2.919239  	10.25521  	4.231229  
0.78      	2.837129  	9.523362  	4.001452  
0.79      	2.7578    	8.855067  	3.78518   
0.8       	2.68108   	8.244349  	3.581396  
0.81      	2.606819  	7.685909  	3.389152  
0.82      	2.534873  	7.175025  	3.207583  
0.83      	2.465095  	6.707533  	3.035885  
0.84      	2.397348  	6.279741  	2.873309  
0.85      	2.33149   	5.8884    	2.719162  
0.86      	2.267393  	5.530683  	2.57279   
0.87      	2.204914  	5.204164  	2.433581  
0.88      	2.143916  	4.906795  	2.300944  
0.89      	2.084246  	4.636958  	2.174317  
0.9       	2.025759  	4.393494  	2.053147  
0.91      	1.96827   	4.175801  	1.936884  
0.92      	1.911585  	3.984022  	1.824955  
0.93      	1.855467  	3.819385  	1.716753  
0.94      	1.799615  	3.684877  	1.611586  
0.95      	1.743616  	3.586654  	1.50861   
0.96      	1.686886  	3.53736   	1.406697  
0.97      	1.628446  	3.565181  	1.304117  
0.98      	1.566439  	3.745679  	1.197661  
0.99      	1.49606   	4.378077  	1.078969  
0.999     	1.4017    	10.482    	0.9235    
0.9999    	1.3768    	30.082    	0.88208   

==> anc/p23q44.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	730.5978  	129893100.	326344.3  
0.06      	507.3007  	43505930. 	114096.5  
0.07      	372.6795  	17258800. 	50836.    
0.08      	285.3121  	7749059.  	26200.02  
0.09      	225.4171  	3824012.  	15517.68  
0.1       	182.576   	2032311.  	14723.61  
0.11      	150.8792  	1146972.  	12276.1   
0.12      	126.7716  	680507.1  	8079.811  
0.13      	108.0105  	421083.6  	5270.226  
0.14      	93.12416  	270014.2  	3712.817  
0.15      	81.11472  	178522.   	2989.869  
0.16      	71.28578  	121225.9  	2396.512  
0.17      	63.1398   	84280.86  	1836.106  
0.18      	56.3133   	59828.2   	1442.516  
0.19      	50.53598  	43265.    	1175.713  
0.2       	45.60331  	31812.92  	958.8402  
0.21      	41.35828  	23746.6   	787.0437  
0.22      	37.67877  	17968.88  	654.2303  
0.23      	34.46858  	13766.93  	548.0812  
0.24      	31.65113  	10668.18  	462.5046  
0.25      	29.16488  	8353.69   	393.0624  
0.26      	26.95984  	6604.596  	336.225   
0.27      	24.99516  	5268.411  	289.2772  
0.28      	23.23705  	4237.357  	250.2681  
0.29      	21.65753  	3434.326  	217.6298  
0.3       	20.23323  	2803.479  	190.1532  
0.31      	18.94443  	2303.87   	166.8874  
0.32      	17.77443  	1905.185  	147.0793  
0.33      	16.70905  	1584.778  	130.1295  
0.34      	15.73619  	1325.571  	115.5569  
0.35      	14.84539  	1114.548  	102.9715  
0.36      	14.02767  	941.7376  	92.05627  
0.37      	13.27523  	799.4291  	82.5518   
0.38      	12.58129  	681.6192  	74.24444  
0.39      	11.93993  	583.6016  	66.95735  
0.4       	11.34594  	501.6639  	60.5435   
0.41      	10.79476  	432.8589  	54.88001  
0.42      	10.28235  	374.8339  	49.86371  
0.43      	9.805144  	325.6998  	45.40762  
0.44      	9.359976  	283.932   	41.43811  
0.45      	8.94403   	248.2943  	37.89262  
0.46      	8.554781  	217.7787  	34.71777  
0.47      	8.18998   	191.5604  	31.86785  
0.48      	7.847608  	168.9607  	29.30365  
0.49      	7.525845  	149.4196  	26.99134  
0.5       	7.223056  	132.4726  	24.90167  
0.51      	6.937762  	117.733   	23.0093   
0.52      	6.668625  	104.878   	21.29219  
0.53      	6.414436  	93.63695  	19.73113  
0.54      	6.174088  	83.78211  	18.30931  
0.55      	5.946576  	75.12118  	17.01198  
0.56      	5.730994  	67.49178  	15.82625  
0.57      	5.526507  	60.75569  	14.74071  
0.58      	5.332343  	54.7951   	13.74528  
0.59      	5.147804  	49.5096   	12.83105  
0.6       	4.972252  	44.81311  	11.99015  
0.61      	4.805093  	40.63183  	11.21558  
0.62      	4.645783  	36.90205  	10.50107  
0.63      	4.493821  	33.56888  	9.841072  
0.64      	4.348743  	30.5849   	9.230607  
0.65      	4.210122  	27.90886  	8.665208  
0.66      	4.077564  	25.505    	8.140897  
0.67      	3.950696  	23.3422   	7.654081  
0.68      	3.829182  	21.39323  	7.201523  
0.69      	3.712699  	19.63434  	6.780317  
0.7       	3.600951  	18.04467  	6.387829  
0.71      	3.493672  	16.60599  	6.021688  
0.72      	3.390594  	15.30218  	5.679733  
0.73      	3.291477  	14.11909  	5.360012  
0.74      	3.196098  	13.04425  	5.060752  
0.75      	3.104244  	12.06659  	4.780333  
0.76      	3.015712  	11.1764   	4.517289  
0.77      	2.930318  	10.36498  	4.270266  
0.78      	2.847879  	9.624675  	4.038036  
0.79      	2.768226  	8.948678  	3.819473  
0.8       	2.691201  	8.330935  	3.613538  
0.81      	2.616643  	7.766085  	3.419283  
0.82      	2.54441   	7.249357  	3.235824  
0.83      	2.474359  	6.776529  	3.062353  
0.84      	2.406346  	6.343871  	2.898114  
0.85      	2.340235  	5.948077  	2.7424    
0.86      	2.275889  	5.586295  	2.59455   
0.87      	2.213173  	5.256059  	2.453945  
0.88      	2.151941  	4.955307  	2.319991  
0.89      	2.09205   	4.682393  	2.192117  
0.9       	2.033344  	4.436141  	2.069767  
0.91      	1.975649  	4.215935  	1.95238   
0.92      	1.918762  	4.021909  	1.839381  
0.93      	1.862446  	3.8553    	1.730155  
0.94      	1.806401  	3.719107  	1.624005  
0.95      	1.750221  	3.619534  	1.520079  
0.96      	1.693307  	3.569313  	1.41724   
0.97      	1.634688  	3.596844  	1.31374   
0.98      	1.572504  	3.778275  	1.206349  
0.99      	1.501952  	4.41515   	1.086636  

==> anc/p35q45.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	746.3262  	138486200.	418553.4  
0.06      	518.2308  	46378030. 	139318.4  
0.07      	380.7102  	18396370. 	59451.87  
0.08      	291.4604  	8259326.  	29773.82  
0.09      	230.273   	4075960.  	16679.44  
0.1       	186.5068  	2166654.  	13422.68  
0.11      	154.1262  	1222731.  	13559.1   
0.12      	129.4982  	725350.   	8874.521  
0.13      	110.3318  	448796.   	5661.316  
0.14      	95.12409  	287787.2  	3845.711  
0.15      	82.85528  	190268.1  	3146.068  
0.16      	72.81412  	129189.2  	2610.951  
0.17      	64.4922   	89811.2   	1960.408  
0.18      	57.51829  	63751.39  	1515.788  
0.19      	51.61619  	46098.55  	1256.42   
0.2       	46.57697  	33893.74  	1024.423  
0.21      	42.24027  	25297.98  	835.5377  
0.22      	38.4813   	19141.23  	696.464   
0.23      	35.20179  	14663.87  	583.4214  
0.24      	32.32351  	11362.22  	492.0211  
0.25      	29.78357  	8896.334  	418.1106  
0.26      	27.53092  	7032.934  	357.5613  
0.27      	25.5238   	5609.507  	307.5946  
0.28      	23.72775  	4511.23   	266.0624  
0.29      	22.11417  	3655.917  	231.3209  
0.3       	20.65913  	2984.031  	202.0732  
0.31      	19.34252  	2451.955  	177.3096  
0.32      	18.14728  	2027.403  	156.2302  
0.33      	17.05894  	1686.238  	138.1941  
0.34      	16.06509  	1410.254  	122.6896  
0.35      	15.15509  	1185.596  	109.301   
0.36      	14.31976  	1001.635  	97.69087  
0.37      	13.55111  	850.1581  	87.58271  
0.38      	12.84223  	724.7696  	78.74877  
0.39      	12.18706  	620.4568  	71.00099  
0.4       	11.58029  	533.2651  	64.18265  
0.41      	11.01725  	460.0557  	58.1629   
0.42      	10.49383  	398.3225  	52.83186  
0.43      	10.00637  	346.0539  	48.09694  
0.44      	9.551647  	301.6265  	43.87973  
0.45      	9.126771  	263.7236  	40.11361  
0.46      	8.729173  	231.2714  	36.74177  
0.47      	8.356556  	203.3937  	33.71557  
0.48      	8.006846  	179.3659  	30.99322  
0.49      	7.678198  	158.5924  	28.53874  
0.5       	7.368933  	140.5787  	26.32101  
0.51      	7.077541  	124.9135  	24.31305  
0.52      	6.802661  	111.2529  	22.49141  
0.53      	6.543047  	99.30889  	20.83563  
0.54      	6.297579  	88.83919  	19.32784  
0.55      	6.065228  	79.63927  	17.95237  
0.56      	5.845063  	71.53603  	16.69547  
0.57      	5.636231  	64.38249  	15.54499  
0.58      	5.437948  	58.05346  	14.49026  
0.59      	5.249503  	52.44207  	13.52179  
0.6       	5.070236  	47.45673  	12.63119  
0.61      	4.899545  	43.01889  	11.81101  
0.62      	4.736876  	39.06087  	11.05462  
0.63      	4.581716  	35.52432  	10.3561   
0.64      	4.433591  	32.35867  	9.710154  
0.65      	4.292063  	29.52016  	9.112046  
0.66      	4.156727  	26.97078  	8.557536  
0.67      	4.027211  	24.67739  	8.042806  
0.68      	3.903163  	22.61107  	7.564429  
0.69      	3.784259  	20.74658  	7.119306  
0.7       	3.670198  	19.06175  	6.704645  
0.71      	3.560698  	17.53717  	6.31792   
0.72      	3.455491  	16.15574  	5.956842  
0.73      	3.354337  	14.90244  	5.619338  
0.74      	3.257005  	13.76397  	5.303519  
0.75      	3.163274  	12.72863  	5.007675  
0.76      	3.072939  	11.78604  	4.730238  
0.77      	2.985813  	10.927    	4.469781  
0.78      	2.901712  	10.14338  	4.224995  
0.79      	2.820459  	9.427934  	3.994692  
0.8       	2.741891  	8.774255  	3.777769  
0.81      	2.665852  	8.176616  	3.57321   
0.82      	2.592192  	7.629968  	3.38009   
0.83      	2.52076   	7.129815  	3.197544  
0.84      	2.451417  	6.672193  	3.024773  
0.85      	2.384022  	6.253606  	2.861029  
0.86      	2.318441  	5.871008  	2.705617  
0.87      	2.254526  	5.521774  	2.557875  
0.88      	2.192143  	5.203708  	2.417178  
0.89      	2.131135  	4.915047  	2.282924  
0.9       	2.071347  	4.654524  	2.154523  
0.91      	2.0126    	4.421458  	2.031384  
0.92      	1.954695  	4.215954  	1.912906  
0.93      	1.897393  	4.039259  	1.798439  
0.94      	1.840391  	3.894466  	1.687253  
0.95      	1.783274  	3.787996  	1.578461  
0.96      	1.72545   	3.733055  	1.470869  
0.97      	1.665946  	3.759152  	1.362661  
0.98      	1.602883  	3.94544   	1.25047   
0.99      	1.53146   	4.605427  	1.125525  

==> anc/p3q12.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	369.7397  	16860440. 	31748.36  
0.08      	144.7612  	1012535.  	4904.377  
0.11      	76.76148  	151127.8  	1394.307  
0.14      	47.53191  	35941.62  	542.2694  
0.17      	32.34906  	11358.27  	255.519   
0.2       	23.46307  	4349.416  	137.1194  
0.23      	17.81523  	1913.297  	80.83541  
0.26      	14.00115  	934.8447  	51.16584  
0.29      	11.3026   	495.9852  	34.23558  
0.32      	9.321002  	281.1896  	23.9463   
0.35      	7.821555  	168.3895  	17.36745  
0.38      	6.65778   	105.5766  	12.97797  
0.41      	5.734821  	68.83247  	9.942129  
0.44      	4.989082  	46.41664  	7.777052  
0.47      	4.377674  	32.23705  	6.191535  
0.5       	3.867474  	22.98071  	5.002363  
0.53      	3.436833  	16.7675   	4.091504  
0.56      	3.069423  	12.49583  	3.381139  
0.59      	2.753191  	9.494981  	2.81727   
0.62      	2.479145  	7.347324  	2.362365  
0.65      	2.241272  	5.786157  	1.989796  
0.68      	2.035933  	4.637311  	1.679861  
0.71      	1.862549  	3.785781  	1.417857  
0.74      	1.725362  	3.15511   	1.192816  
0.77      	1.634692  	2.694325  	0.9948844 
0.8       	1.608101  	2.364941  	0.8168622 
0.83      	1.659174  	2.124298  	0.6526651 
0.86      	1.786622  	1.920653  	0.4989187 
0.89      	1.991866  	1.710394  	0.3561439 
0.92      	2.315729  	1.469089  	0.2262876 
0.95      	2.901389  	1.167467  	0.1149849 
0.96      	3.2431    	1.0507    	0.082371  
0.97      	3.7353    	0.91221   	0.053911  
0.98      	4.5632    	0.7467    	0.029569  
0.99      	6.4371    	0.52932   	0.010534  
0.995     	9.092     	0.37473   	0.0037379 
0.999     	20.312    	0.1678    	0.00033542
0.9999    	64.26     	0.051989  	0.000010401

==> anc/p3q20.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	391.5745  	20025950. 	37641.64  
0.08      	153.164   	1198579.  	5795.867  
0.11      	81.17094  	178544.   	1642.723  
0.14      	50.23537  	42374.95  	636.6327  
0.17      	34.16986  	13360.83  	298.769   
0.2       	24.76943  	5103.125  	159.6055  
0.23      	18.79626  	2238.431  	93.63153  
0.26      	14.76392  	1090.277  	58.95889  
0.29      	11.91226  	576.4877  	39.23849  
0.32      	9.819745  	325.6721  	27.29776  
0.35      	8.237352  	194.2859  	19.69009  
0.38      	7.010282  	121.326   	14.63391  
0.41      	6.038209  	78.77188  	11.15146  
0.44      	5.253772  	52.89009  	8.678459  
0.47      	4.610375  	36.56896  	6.875084  
0.5       	4.074929  	25.94747  	5.529015  
0.53      	3.623402  	18.84151  	4.503269  
0.56      	3.237979  	13.97032  	3.706923  
0.62      	2.614962  	8.123614  	2.573631  
0.65      	2.359356  	6.357578  	2.162862  
0.68      	2.132721  	5.060043  	1.823439  

==> anc/p3q4.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	267.3246  	6368453.  	12020.94  
0.06      	185.8306  	2146515.  	5859.824  
0.07      	136.694   	854398.   	3190.803  
0.08      	104.7972  	385341.9  	1889.266  
0.09      	82.92511  	191163.3  	1192.79   
0.1       	67.27647  	102240.5  	792.346   
0.11      	55.69455  	58121.85  	548.5323  
0.12      	46.88303  	34749.54  	392.9697  
0.13      	40.02547  	21676.04  	289.7678  
0.14      	34.5818   	14019.46  	219.0046  
0.15      	30.18774  	9355.366  	169.0901  
0.16      	26.58918  	6415.638  	133.0058  
0.17      	23.60447  	4506.644  	106.3518  
0.18      	21.10098  	3233.907  	86.2851   
0.19      	18.98005  	2365.257  	70.91952  
0.2       	17.16705  	1759.835  	58.97348  
0.21      	15.60468  	1329.829  	49.55785  
0.22      	14.24839  	1019.145  	42.04385  
0.23      	13.06307  	791.1524  	35.97918  
0.24      	12.02081  	621.445   	31.03333  
0.25      	11.09916  	493.4636  	26.96136  
0.26      	10.27994  	395.7822  	23.57932  
0.27      	9.548267  	320.3951  	20.74746  
0.28      	8.89192   	261.6124  	18.35837  
0.29      	8.300763  	215.3367  	16.32864  
0.3       	7.766868  	178.5785  	14.59295  
0.31      	7.281659  	149.1159  	13.09738  
0.32      	6.840557  	125.3569  	11.80503  
0.33      	6.438105  	106.039   	10.68064  
0.34      	6.070037  	90.2239   	9.697422  
0.35      	5.732763  	77.19766  	8.834122  
0.36      	5.4227    	66.388    	8.0707    
0.37      	5.1376    	57.381    	7.3948    
0.38      	4.8749    	49.829    	6.7932    
0.39      	4.632649  	43.4669   	6.255781  
0.4       	4.408989  	38.07894  	5.773824  
0.41      	4.20216   	33.49289  	5.339678  
0.42      	4.010937  	29.57457  	4.947807  
0.43      	3.833979  	26.2117   	4.592791  
0.44      	3.670152  	23.31377  	4.270169  
0.45      	3.518412  	20.80673  	3.976125  
0.46      	3.377889  	18.62971  	3.707368  
0.47      	3.247696  	16.73245  	3.461062  
0.48      	3.127072  	15.07324  	3.234747  
0.49      	3.01532   	13.61734  	3.026285  
0.5       	2.911793  	12.33569  	2.833816  
0.51      	2.815894  	11.20389  	2.655706  
0.52      	2.727096  	10.20138  	2.490529  
0.53      	2.644905  	9.310759  	2.33703   
0.54      	2.568851  	8.517278  	2.194102  
0.55      	2.498517  	7.808368  	2.060765  
0.56      	2.433518  	7.173295  	1.936156  
0.57      	2.373505  	6.602867  	1.819504  
0.58      	2.318153  	6.089185  	1.710125  
0.59      	2.267167  	5.625442  	1.60741   
0.6       	2.220285  	5.20576   	1.510815  
0.61      	2.177257  	4.825043  	1.419853  
0.62      	2.137865  	4.478873  	1.334089  
0.63      	2.101915  	4.16339   	1.253123  
0.64      	2.069228  	3.875237  	1.176605  
0.65      	2.03965   	3.61147   	1.104218  
0.66      	2.013042  	3.369513  	1.035673  
0.67      	1.989286  	3.147095  	0.9707101 
0.68      	1.96828   	2.942217  	0.9090895 
0.69      	1.949942  	2.753117  	0.8506031 
0.7       	1.934208  	2.578233  	0.7950568 
0.71      	1.921032  	2.416178  	0.7422708 
0.72      	1.910383  	2.26572   	0.6920853 
0.73      	1.902253  	2.125761  	0.6443535 
0.74      	1.896653  	1.995322  	0.5989437 
0.75      	1.893614  	1.873522  	0.5557322 
0.76      	1.893197  	1.759576  	0.5146099 
0.77      	1.895479  	1.652771  	0.4754777 
0.78      	1.900579  	1.552468  	0.4382394 
0.79      	1.908575  	1.458017  	0.4029056 
0.8       	1.919867  	1.369105  	0.369119  
0.81      	1.934492  	1.285042  	0.3370846 
0.82      	1.952804  	1.20544   	0.3066676 
0.83      	1.975167  	1.129889  	0.2778115 
0.84      	2.002084  	1.058037  	0.2504417 
0.85      	2.03429   	0.9896262 	0.2244465 
0.86      	2.072297  	0.9241517 	0.1999207 
0.87      	2.116631  	0.8610828 	0.1769511 
0.88      	2.171126  	0.8014967 	0.1547002 
0.89      	2.2345    	0.74344   	0.13414   
0.9       	2.308005  	0.686204  	0.1152779 
0.91      	2.396451  	0.6306176 	0.09760842
0.92      	2.49782   	0.574788  	0.08177182
0.93      	2.640863  	0.5232484 	0.06570941
0.94      	2.81191   	0.4700276 	0.05173738
0.95      	2.992334  	0.4117679 	0.0405632 
0.96      	3.332003  	0.3601815 	0.02809089
0.97      	3.8429    	0.30716   	0.017527  
0.98      	4.6498    	0.24416   	0.0094443 
0.99      	6.4957    	0.16802   	0.0033088 
0.995     	9.1337    	0.11732   	0.0011635 
0.999     	20.329    	0.051927  	0.00010368
0.9999    	64.264    	0.016382  	0.000003274

==> anc/p3q5.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	298.3737  	8865384.  	16729.87  
0.08      	116.8858  	533909.3  	2604.873  
0.11      	62.06685  	80181.99  	749.8505  
0.14      	38.50144  	19229.23  	296.2742  
0.17      	26.25446  	6139.153  	142.1955  
0.2       	19.07963  	2378.779  	77.86932  
0.23      	14.5123   	1060.318  	46.90427  
0.26      	11.42109  	525.5896  	30.35384  
0.29      	9.227551  	283.1919  	20.76739  
0.32      	7.610919  	163.19    	14.8471   
0.35      	6.383676  	99.41508  	10.99818  
0.38      	5.427896  	63.45634  	8.384308  
0.41      	4.669612  	42.15158  	6.543326  
0.44      	4.059553  	28.98386  	5.205104  
0.47      	3.564096  	20.54368  	4.205204  
0.5       	3.159698  	14.95971  	3.43977   
0.53      	2.829126  	11.16025  	2.840732  
0.56      	2.559655  	8.509981  	2.362678  
0.59      	2.341336  	6.619201  	1.974294  
0.62      	2.166526  	5.242096  	1.6536    
0.65      	2.029223  	4.219566  	1.384874  
0.68      	1.924924  	3.446239  	1.156709  
0.74      	1.804173  	2.383997  	0.7906666 
0.77      	1.785883  	2.011063  	0.6419351 
0.8       	1.797561  	1.706788  	0.5111638 
0.86      	1.9377    	1.23372   	0.2936211 
0.89      	2.099506  	1.037298  	0.2042813 
0.92      	2.382265  	0.8506066 	0.1272453 
0.95      	2.938456  	0.655744  	0.06347814
0.96      	3.2671    	0.5846    	0.045468  
0.97      	3.7509    	0.50451   	0.029682  
0.98      	4.5717    	0.41117   	0.016249  
0.99      	6.4401    	0.2907    	0.005782  
0.995     	9.093     	0.20568   	0.0020514 
0.999     	20.302    	0.091994  	0.00018399
0.9999    	64.226    	0.029105  	0.000005823

==> anc/p3q7.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	333.7084  	12507510. 	23109.58  
0.08      	130.4754  	742332.1  	3604.112  
0.11      	69.22707  	110997.5  	1030.157  
0.14      	42.90172  	26492.72  	403.4451  
0.17      	29.22546  	8409.735  	191.6728  
0.2       	21.21843  	3237.199  	103.8055  
0.23      	16.12632  	1432.437  	61.80243  
0.26      	12.68466  	704.4308  	39.52347  
0.29      	10.24684  	376.3502  	26.72466  
0.32      	8.454052  	214.9478  	18.88978  
0.35      	7.095065  	129.7279  	13.8422   
0.38      	6.038122  	82.00036  	10.44725  
0.41      	5.198972  	53.91586  	8.079914  
0.44      	4.519542  	36.68034  	6.376919  
0.47      	3.961722  	25.71055  	5.118311  
0.5       	3.498272  	18.50328  	4.16519   
0.53      	3.110272  	13.6378   	3.428582  
0.56      	2.783891  	10.27191  	2.847859  
0.59      	2.509452  	7.893722  	2.381962  
0.62      	2.279854  	6.181534  	2.001635  
0.65      	2.090347  	4.928912  	1.686247  
0.68      	1.937934  	3.999673  	1.420616  
0.71      	1.821158  	3.30199   	1.193348  
0.74      	1.74007   	2.772391  	0.9961201 
0.77      	1.696242  	2.365492  	0.8223576 
0.8       	1.69317   	2.047626  	0.6669107 
0.83      	1.736818  	1.791481  	0.5265512 
0.86      	1.838332  	1.574605  	0.3984631 
0.89      	2.018327  	1.373986  	0.2824138 
0.95      	2.905872  	0.924305  	0.09065854
0.96      	3.244     	0.83042   	0.065089  
0.97      	3.7356    	0.72083   	0.042598  
0.98      	4.5633    	0.59      	0.023364  
0.99      	6.4371    	0.41823   	0.0083228 
0.995     	9.0919    	0.2961    	0.0029537 
0.999     	20.312    	0.13259   	0.00026503
0.9999    	64.222    	0.041911  	0.0000083838

==> anc/p3q8.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	344.128   	13594750. 	25607.59  
0.08      	134.7278  	816532.9  	3963.025  
0.11      	71.46811  	122068.8  	1130.696  
0.14      	44.27869  	29100.04  	441.8055  
0.17      	30.15455  	9223.752  	209.3365  
0.2       	21.88641  	3544.47   	113.0362  
0.23      	16.62936  	1565.399  	67.08565  
0.26      	13.07727  	768.2061  	42.76189  
0.29      	10.56226  	409.5002  	28.8188   
0.32      	8.713668  	233.3247  	20.30334  
0.35      	7.313229  	140.4662  	14.83059  
0.38      	6.224782  	88.55721  	11.15928  
0.41      	5.361031  	58.0685   	8.605981  
0.44      	4.661731  	39.39329  	6.774142  
0.47      	4.087146  	27.53086  	5.42435   
0.5       	3.608733  	19.7522   	4.405283  
0.53      	3.206593  	14.51081  	3.620124  
0.56      	2.866135  	10.89186  	3.003234  
0.59      	2.576963  	8.339625  	2.509919  
0.62      	2.332027  	6.506303  	2.108857  
0.65      	2.126369  	5.168531  	1.777479  
0.68      	1.957385  	4.179818  	1.499414  
0.71      	1.824475  	3.441837  	1.262313  
0.74      	1.728982  	2.887028  	1.056906  
0.77      	1.674283  	2.467385  	0.8757056 
0.8       	1.665673  	2.146353  	0.7132226 
0.83      	1.71006   	1.893018  	0.5654621 
0.86      	1.816823  	1.678441  	0.4301254 
0.89      	2.004508  	1.47651   	0.3059479 
0.92      	2.319849  	1.262138  	0.1939226 
0.95      	2.906331  	1.003249  	0.09818085
0.96      	3.2433    	0.90081   	0.070621  
0.97      	3.7353    	0.78208   	0.046221  
0.98      	4.5632    	0.64018   	0.025351  
0.99      	6.4371    	0.45381   	0.0090308 
0.995     	9.092     	0.32127   	0.0032046 
0.999     	20.312    	0.14386   	0.00028759
0.9999    	64.226    	0.045477  	0.0000090956

==> anc/p4q13.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	467.285   	34034910. 	64098.99  
0.08      	183.0001  	2045197.  	9870.986  
0.11      	96.95745  	304401.2  	2787.605  
0.14      	59.95926  	72067.72  	1074.418  
0.17      	40.74165  	22643.36  	500.8152  
0.2       	29.49754  	8611.201  	265.4729  
0.23      	22.35504  	3758.314  	154.4235  
0.26      	17.5358   	1820.285  	96.37085  
0.29      	14.13025  	956.5517  	63.54741  
0.32      	11.6339   	536.7834  	43.8      
0.35      	9.74866   	317.9564  	31.30499  
0.38      	8.28924   	197.0668  	23.06116  
0.41      	7.135535  	126.9412  	17.42676  
0.44      	6.206917  	84.5326   	13.45771  
0.47      	5.447642  	57.94656  	10.58763  
0.5       	4.818146  	40.74846  	8.464058  
0.53      	4.289724  	29.31189  	6.860607  
0.56      	3.841125  	21.51847  	5.627714  
0.59      	3.456346  	16.09072  	4.664104  
0.62      	3.123999  	12.23605  	3.899736  
0.65      	2.832919  	9.450952  	3.284853  
0.68      	2.576473  	7.40695   	2.783918  
0.71      	2.348729  	5.886272  	2.370807  
0.74      	2.145007  	4.741773  	2.026061  
0.77      	1.961456  	3.87264   	1.734918  
0.8       	1.795356  	3.209332  	1.485946  
0.83      	1.644797  	2.704351  	1.270032  
0.86      	1.509717  	2.327443  	1.079532  
0.89      	1.39432   	2.06598   	0.9073632 
0.92      	1.318711  	1.938826  	0.7454055 
0.95      	1.378412  	2.071123  	0.5794906 

==> anc/p4q6.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	400.1353  	21369830. 	41633.09  
0.06      	278.0275  	7169445.  	19477.44  
0.07      	204.3797  	2848781.  	10532.72  
0.08      	156.5709  	1281177.  	6198.187  
0.09      	123.789   	633384.3  	3885.924  
0.1       	100.3378  	337432.8  	2561.481  
0.11      	82.98496  	190978.1  	1758.472  
0.12      	69.78551  	113632.5  	1248.481  
0.13      	59.51215  	70514.15  	911.8328  
0.14      	51.35983  	45353.97  	682.2422  
0.15      	44.78216  	30087.13  	521.2204  
0.16      	39.39811  	20504.6   	405.5193  
0.17      	34.93525  	14309.27  	320.6006  
0.18      	31.19466  	10197.93  	257.0966  
0.19      	28.02833  	7405.544  	208.8094  
0.2       	25.32433  	5469.207  	171.5411  
0.21      	22.99671  	4101.167  	142.3882  
0.22      	20.97859  	3118.157  	119.3044  
0.23      	19.21732  	2400.869  	100.8226  
0.24      	17.67098  	1870.075  	85.87488  
0.25      	16.30587  	1472.196  	73.67255  
0.26      	15.09462  	1170.393  	63.62574  
0.27      	14.01487  	938.9478  	55.28805  
0.28      	13.04813  	759.6462  	48.31768  
0.29      	12.1791   	619.4265  	42.45054  
0.3       	11.39494  	508.8032  	37.48055  
0.31      	10.68488  	420.8109  	33.24542  
0.32      	10.03977  	350.2798  	29.61626  
0.33      	9.451879  	293.3373  	26.49016  
0.34      	8.914545  	247.0526  	23.78407  
0.35      	8.422068  	209.1905  	21.43068  
0.36      	7.969524  	178.0312  	19.37503  
0.37      	7.552648  	152.2421  	17.57199  
0.38      	7.167726  	130.7823  	15.98431  
0.39      	6.811513  	112.8338  	14.58104  
0.4       	6.481169  	97.74921  	13.33638  
0.41      	6.174194  	85.01302  	12.22866  
0.42      	5.888386  	74.21243  	11.23965  
0.43      	5.62179   	65.01498  	10.35392  
0.44      	5.372679  	57.15141  	9.55836   
0.45      	5.139512  	50.40274  	8.841781  
0.46      	4.920923  	44.5898   	8.194616  
0.47      	4.715678  	39.56538  	7.608632  
0.48      	4.522686  	35.20807  	7.076737  
0.49      	4.341465  	31.41653  	6.59282   
0.5       	4.170125  	28.10852  	6.151483  
0.51      	4.008364  	25.21325  	5.748129  
0.52      	3.855462  	22.67207  	5.378702  
0.53      	3.710758  	20.43562  	5.039652  
0.54      	3.573694  	18.46225  	4.727871  
0.55      	3.443719  	16.71664  	4.440615  
0.56      	3.320354  	15.1688   	4.175465  
0.57      	3.203157  	13.79313  	3.930274  
0.58      	3.091734  	12.56777  	3.703144  
0.59      	2.985721  	11.47395  	3.492385  
0.6       	2.884788  	10.49554  	3.296493  
0.61      	2.788641  	9.618625  	3.114123  
0.62      	2.697004  	8.831189  	2.944072  
0.63      	2.609632  	8.122807  	2.785263  
0.64      	2.526299  	7.48443   	2.636724  
0.65      	2.446802  	6.908176  	2.497584  
0.66      	2.370954  	6.387168  	2.367057  
0.67      	2.298567  	5.915392  	2.244427  
0.68      	2.229532  	5.487581  	2.129053  
0.69      	2.163703  	5.099111  	2.020348  
0.7       	2.100954  	4.745913  	1.917781  
0.71      	2.041153  	4.424406  	1.820865  
0.72      	1.98424   	4.131431  	1.729161  
0.73      	1.93011   	3.864192  	1.642259  
0.74      	1.878701  	3.620222  	1.559789  
0.75      	1.829949  	3.397337  	1.481411  
0.76      	1.783838  	3.193605  	1.406808  
0.77      	1.740326  	3.007314  	1.335689  
0.78      	1.699402  	2.836948  	1.267783  
0.79      	1.661083  	2.681173  	1.202839  
0.8       	1.625373  	2.53881   	1.14062   
0.81      	1.592333  	2.408831  	1.080904  
0.82      	1.562041  	2.290343  	1.023482  
0.83      	1.534604  	2.182583  	0.9681537 
0.84      	1.510172  	2.084909  	0.9147263 
0.85      	1.488952  	1.996808  	0.863014  
0.86      	1.471216  	1.917901  	0.8128293 
0.87      	1.457336  	1.847949  	0.7639889 
0.88      	1.447789  	1.786883  	0.716303  
0.89      	1.443249  	1.734848  	0.6695715 
0.9       	1.444624  	1.692244  	0.6235851 
0.91      	1.453207  	1.659851  	0.57811   
0.92      	1.470878  	1.639061  	0.5328601 
0.93      	1.500458  	1.632103  	0.4875094 
0.94      	1.546418  	1.642767  	0.4416279 
0.95      	1.616316  	1.677695  	0.3946279 
0.96      	1.724158  	1.749484  	0.3456324 
0.97      	1.89938   	1.884667  	0.293225  
0.98      	2.2192    	2.1613    	0.23468   
0.99      	2.9956    	2.8613    	0.16235   

==> anc/p4q9.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	441.7537  	28753510. 	54089.88  
0.08      	172.8768  	1724212.  	8326.242  
0.11      	91.59356  	256652.1  	2354.349  
0.14      	56.65517  	60815.53  	909.3412  
0.17      	38.50981  	19132.77  	425.0052  
0.2       	27.89334  	7288.037  	225.9967  
0.23      	21.14915  	3186.94   	131.9247  
0.26      	16.59807  	1546.909  	82.64653  
0.29      	13.38137  	814.851   	54.72031  
0.32      	11.02274  	458.4604  	37.87689  
0.35      	9.240858  	272.3245  	27.19051  
0.38      	7.860792  	169.2872  	20.11955  
0.41      	6.769178  	109.389   	15.27198  
0.44      	5.889926  	73.08358  	11.84622  
0.47      	5.170421  	50.2699   	9.360688  
0.5       	4.573334  	35.47595  	7.515225  
0.53      	4.071597  	25.61338  	6.116715  
0.56      	3.645831  	18.8748   	5.037417  
0.59      	3.279825  	14.1701   	4.190505  
0.62      	2.962681  	10.82043  	3.515905  
0.65      	2.685663  	8.393754  	2.97103   
0.68      	2.441968  	6.608478  	2.525155  
0.71      	2.226317  	5.277354  	2.155718  
0.74      	2.034759  	4.2737    	1.845853  
0.77      	1.864403  	3.510673  	1.582721  
0.8       	1.713464  	2.928414  	1.356318  
0.83      	1.581734  	2.486228  	1.158594  
0.86      	1.471459  	2.158523  	0.9827234 
0.89      	1.389808  	1.934956  	0.8222823 
0.92      	1.358659  	1.830051  	0.6699245 
0.95      	1.452027  	1.930156  	0.5138098 

==> anc/p5q10.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	499.6981  	41734710. 	32376.31  
0.08      	195.6458  	2499069.  	10447.38  
0.11      	103.63    	371658.5  	3398.482  
0.14      	64.0653   	87904.96  	1307.465  
0.17      	43.51563  	27586.86  	608.1174  
0.2       	31.49299  	10476.8   	321.5515  
0.23      	23.85665  	4565.362  	186.5302  
0.26      	18.70494  	2207.293  	116.0639  
0.29      	15.06516  	1157.687  	76.29499  
0.32      	12.3978   	648.2964  	52.4173   
0.35      	10.38408  	383.1488  	37.34167  
0.38      	8.825851  	236.9064  	27.41829  
0.41      	7.594665  	152.2201  	20.65261  
0.44      	6.604306  	101.0987  	15.89897  
0.47      	5.795156  	69.11127  	12.47083  
0.5       	5.124916  	48.45979  	9.941528  
0.53      	4.562899  	34.75455  	8.037331  
0.56      	4.086389  	25.43437  	6.577679  
0.59      	3.678285  	18.95677  	5.440484  
0.62      	3.325494  	14.3662   	4.541343  
0.65      	3.017861  	11.05556  	3.820727  
0.68      	2.748066  	8.630166  	3.23592   
0.71      	2.508476  	6.828571  	2.755581  
0.74      	2.294594  	5.473817  	2.356578  
0.77      	2.102345  	4.44469   	2.021404  
0.8       	1.928277  	3.657142  	1.736611  
0.83      	1.769743  	3.052751  	1.491641  
0.86      	1.624592  	2.591814  	1.277926  
0.89      	1.491549  	2.250389  	1.08808   
0.92      	1.371054  	2.023711  	0.914894  
0.95      	1.270214  	1.953953  	0.749048  

==> anc/p5q14.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	522.4637  	47574500. 	44434.63  
0.08      	204.8465  	2868834.  	13720.71  
0.11      	108.534   	426981.7  	3900.772  
0.14      	67.09458  	100973.8  	1499.313  
0.17      	45.56505  	31668.38  	696.2425  
0.2       	32.96754  	12015.79  	367.4313  
0.23      	24.9657   	5229.957  	212.6658  
0.26      	19.56752  	2525.216  	131.9957  
0.29      	15.75387  	1322.425  	86.53331  
0.32      	12.95942  	739.3109  	59.2806   
0.35      	10.85013  	436.1465  	42.10408  
0.38      	9.218313  	269.1505  	30.81904  
0.41      	7.929367  	172.5805  	23.14047  
0.44      	6.892908  	114.3707  	17.75687  
0.47      	6.046455  	78.00492  	13.88315  
0.5       	5.345666  	54.56477  	11.03176  
0.53      	4.758378  	39.03527  	8.890339  
0.56      	4.260782  	28.49302  	7.253027  
0.59      	3.834944  	21.17923  	5.980788  
0.62      	3.467134  	16.00555  	4.977628  
0.65      	3.146688  	12.28126  	4.175939  
0.68      	2.8652    	9.557932  	3.527223  
0.71      	2.615953  	7.538475  	2.996103  
0.74      	2.394407  	6.022506  	2.556424  
0.77      	2.194417  	4.872588  	2.188293  
0.8       	2.012966  	3.9935    	1.87667   
0.83      	1.846949  	3.318962  	1.609729  
0.86      	1.693467  	2.803637  	1.377934  
0.89      	1.550066  	2.419419  	1.173167  
0.92      	1.414604  	2.158173  	0.9876731 
0.95      	1.287049  	2.058303  	0.811798  
0.98      	1.199947  	2.476901  	0.6228199 

==> anc/p5q8.dat <==
#Kappa      	R          	IntF          	IntFPrime
0.05      	480.2734  	36938230. 	69378.47  
0.06      	333.589   	12379590. 	33509.57  
0.07      	245.1448  	4913730.  	18120.68  
0.08      	187.744   	2207633.  	10644.71  
0.09      	148.3892  	1090269.  	6661.379  
0.1       	120.2389  	580195.7  	4382.247  
0.11      	99.41067  	327995.   	3001.961  
0.12      	83.56886  	194915.5  	2126.172  
0.13      	71.23994  	120794.4  	1549.185  
0.14      	61.45703  	77584.04  	1156.065  
0.15      	53.56436  	51391.04  	880.7561  
0.16      	47.10447  	34967.92  	683.2397  
0.17      	41.75038  	24361.92  	538.5096  
0.18      	37.26323  	17331.78  	430.4622  
0.19      	33.46543  	12562.86  	348.453   
0.2       	30.22259  	9260.205  	285.2772  
0.21      	27.43155  	6929.994  	235.9555  
0.22      	25.01206  	5257.969  	196.9815  
0.23      	22.90092  	4039.704  	165.8439  
0.24      	21.0478   	3139.558  	140.7159  
0.25      	19.41224  	2465.872  	120.2496  
0.26      	17.96141  	1955.692  	103.4383  
0.27      	16.66846  	1565.102  	89.52065  
0.28      	15.51122  	1263.035  	77.91444  
0.29      	14.47129  	1027.232  	68.17024  
0.3       	13.53329  	841.5415  	59.93769  
0.31      	12.68427  	694.1158  	52.94121  
0.32      	11.91327  	576.1738  	46.96242  
0.33      	11.21097  	481.1415  	41.82676  
0.34      	10.56941  	404.0519  	37.39386  
0.35      	9.981732  	341.12    	33.54999  
0.36      	9.442035  	289.4385  	30.20244  
0.37      	8.945194  	246.7558  	27.27522  
0.38      	8.486741  	211.3156  	24.70554  
0.39      	8.062788  	181.7397  	22.44146  
0.4       	7.669926  	156.939   	20.43966  
0.41      	7.305149  	136.0473  	18.66387  
0.42      	6.965811  	118.3716  	17.08359  
0.43      	6.649566  	103.3549  	15.67302  
0.44      	6.35433   	90.54655  	14.41032  
0.45      	6.078256  	79.58056  	13.27687  
0.46      	5.819683  	70.15796  	12.25674  
0.47      	5.577138  	62.03353  	11.3363   
0.48      	5.349292  	55.00521  	10.50377  
0.49      	5.134949  	48.90581  	9.749004  
0.5       	4.933036  	43.59642  	9.063208  
0.51      	4.742579  	38.96122  	8.438736  
0.52      	4.562703  	34.90322  	7.868923  
0.53      	4.392609  	31.34094  	7.347942  
0.54      	4.231571  	28.20571  	6.870689  
0.55      	4.078934  	25.43942  	6.432675  
0.56      	3.934096  	22.99278  	6.029951  
0.57      	3.796509  	20.82384  	5.659026  
0.58      	3.66567   	18.89676  	5.316809  
0.59      	3.541119  	17.18088  	5.000559  
0.6       	3.42244   	15.64989  	4.707841  
0.61      	3.309239  	14.28111  	4.43648   
0.62      	3.201164  	13.055    	4.18454   
0.63      	3.097885  	11.95463  	3.950287  
0.64      	2.999106  	10.96533  	3.732164  
0.65      	2.904542  	10.07436  	3.528776  
0.66      	2.813937  	9.2706    	3.338867  
0.67      	2.727055  	8.544353  	3.161303  
0.68      	2.643673  	7.887139  	2.995061  
0.69      	2.563592  	7.291515  	2.839215  
0.7       	2.486619  	6.750954  	2.692926  
0.71      	2.412583  	6.25971   	2.555432  
0.72      	2.341321  	5.812721  	2.426042  
0.73      	2.272685  	5.405518  	2.304122  
0.74      	2.206535  	5.034152  	2.189096  
0.75      	2.142746  	4.69513   	2.080437  
0.76      	2.081196  	4.385358  	1.977661  
0.77      	2.021783  	4.102093  	1.880323  
0.78      	1.964401  	3.842903  	1.788013  
0.79      	1.908968  	3.605635  	1.700354  
0.8       	1.855398  	3.388381  	1.616993  
0.81      	1.803627  	3.18946   	1.537606  
0.82      	1.753587  	3.00739   	1.461888  
0.83      	1.705236  	2.840881  	1.38955   
0.84      	1.658528  	2.688817  	1.320324  
0.86      	1.569995  	2.424428  	1.190179  
0.87      	1.528178  	2.310742  	1.128769  
0.88      	1.488052  	2.208811  	1.069478  
0.89      	1.449711  	2.118488  	1.012061  
0.9       	1.413309  	2.039936  	0.9562628 
0.91      	1.37909   	1.97374   	0.901808  
0.92      	1.347451  	1.921119  	0.8483855 
0.93      	1.319023  	1.884306  	0.7956261 
0.94      	1.294872  	1.867303  	0.743063  
0.95      	1.276895  	1.877507  	0.6900568 
0.96      	1.268771  	1.929649  	0.6356438 
0.97      	1.278642  	2.05719   	0.5781727 
0.98      	1.329014  	2.355546  	0.5142182 
0.99      	1.5167    	3.3479    	0.43368   

==> anc/thick_g_x.dat <==
# x, g(x) 
0	4.191592417643275
0.04	4.188027095806458
0.08	4.1773563512377185
0.12	4.159655461366941
0.16	4.135048614260544
0.2	4.103707032364941
0.24	4.0658464146026825
0.28	4.021723762372288
0.32	3.97163366922303
0.36	3.9159041651640387
0.4	3.8548922144045674
0.44	3.7889789696621925
0.48	3.7185648870411496
0.52	3.644064803054914
0.56	3.5659030699631447
0.6	3.484508837640144
0.64	3.4003115601934697
0.68	3.3137367940541673
0.72	3.225202341821992
0.76	3.135114783308693
0.8	3.043866422475323
0.84	2.951832666738332
0.88	2.8593698437810136
0.92	2.7668134508266116
0.96	2.6744768224982995
1.	2.5826501960204915
1.04	2.491600146643831
1.08	2.4015693617780984
1.12	2.3127767193167905
1.16	2.2254176339186373
1.2	2.1396646344311057
1.24	2.05566813603891
1.28	1.9735573719292738
1.32	1.8934414511190492
1.36	1.8154105114280141
1.4	1.7395369392615259
1.44	1.6658766307534723
1.48	1.5944702718038808
1.52	1.5253446175296936
1.56	1.4585137545550864
1.6	1.3939803323393998
1.64	1.3317367523320094
1.68	1.2717663061240319
1.72	1.2140442559182496
1.76	1.1585388525529525
1.8	1.1052122879923831
1.84	1.0540215806426414
1.88	1.0049193930785008
1.92	0.9578547827882054
1.96	0.9127738873770754
2.	0.8696205463346683
2.04	0.8286565075366467
2.08	0.7893110667695129
2.12	0.7515342855963867
2.16	0.7153257887339937
2.2	0.6806852009888963
2.24	0.647612147257473
2.28	0.6161062525258917
2.32	0.5861671418700882
2.36	0.5577944404557402
2.4	0.5309877735382453
2.44	0.5054512330686212
2.48	0.48092941685523427
2.52	0.4574329805216611
2.56	0.4349616788442208
2.6	0.4135152666579131
2.64	0.3930934988564045
2.68	0.3736961303920104
2.72	0.35532291627568113
2.76	0.337973611576986
2.8	0.32164797142409723
2.84	0.3061206211211616
2.88	0.2912101806482446
2.92	0.27693329180034126
2.96	0.263289803119128
3.	0.25027956318251066
3.04	0.2379024206046144
3.08	0.22615822403577446
3.12	0.2150468221625264
3.16	0.20456806370759636
3.2	0.1947217974298917
3.24	0.1853716796704897
3.28	0.1763885158902165
3.32	0.16778713092732395
3.36	0.15956743354921354
3.4	0.15172933254510096
3.44	0.14427273672601032
3.48	0.13719755492476887
3.52	0.1305036959960005
3.56	0.1241910688161205
3.6	0.11825958228332956
3.64	0.11263539040568696
3.68	0.10722857538001894
3.72	0.10204975839381522
3.76	0.0970988849851245
3.8	0.09237590070501257
3.84	0.08788075111755875
3.88	0.0836133817998525
3.92	0.07957373834198991
3.96	0.0757617663470703
4.	0.07217741143119266
4.04	0.06878335292781945
4.08	0.06551873178328767
4.12	0.06239016671679584
4.16	0.05939762524188982
4.2	0.05654107487987681
4.24	0.05382048315982374
4.28	0.051235817618554655
4.32	0.048787045800649034
4.36	0.04647413525843968
4.4	0.04429705355201053
4.44	0.04223798139734334
4.48	0.040256759261860064
4.52	0.03835699890473196
4.56	0.036538680883114315
4.6	0.03480178575880559
4.64	0.033146294098246404
4.68	0.03157218647251825
4.72	0.030079443457342238
4.76	0.028668045633077857
4.8	0.027337973584721773
4.84	0.026081231620802
4.88	0.024871903172077433
4.92	0.023711603469807656
4.96	0.02260032081689755
5.	0.021538043519044384
5.04	0.020524759884736978
5.08	0.019560458225255102
5.12	0.01864512685466866
5.16	0.017778754089836927
5.2	0.016961328250407873
5.24	0.016189561263589718
5.28	0.015447072102075403
5.32	0.014734265325614749
5.36	0.014051133855608256
5.4	0.013397670615145543
5.44	0.012773868529004959
5.48	0.012179720523653084
5.52	0.011615219527244279
5.56	0.0110803584696203
5.6	0.010575130282309789
5.64	0.010098376897451177
5.68	0.009639964174533241
5.72	0.009199627912313003
5.76	0.008777363801721961
5.8	0.008373167534719466
5.84	0.007987034804292425
5.88	0.007618961304455055
5.92	0.007268942730248611
5.96	0.006936974777741096
6.	0.006623053144026989
6.04	0.006326905168113385
6.08	0.006042414261922351
6.12	0.005768993992316992
6.16	0.005506641721361419
6.2	0.005255354811748721
6.24	0.005015130626800788
6.28	0.004785966530468172
6.32	0.0045678598873298785
6.36	0.004360808062593235
6.4	0.004164808422093721
6.44	0.0039798583322947795
6.48	0.003802512114271101
6.52	0.003631937351881332
6.56	0.003468176386450036
6.6	0.0033112275950366197
6.64	0.003161089355087294
6.68	0.0030177600444349717
6.72	0.0028812380412991567
6.76	0.002751521724285841
6.8	0.0026286094723874187
6.84	0.002512499664982565
6.88	0.0024015307925891547
6.92	0.0022946639635007394
6.96	0.0021920118272122243
7.	0.002093573380260457
7.04	0.0019993476194213548
7.08	0.001909333541709828
7.12	0.0018235301443797216
7.16	0.0017419364249237571
7.2	0.001664551381073466
7.24	0.0015913740107991211
7.28	0.0015216390027559387
7.32	0.0014544290801335234
7.36	0.001389837318396005
7.4	0.0013278630944486218
7.44	0.0012685057853449992
7.48	0.0012117647682871077
7.52	0.0011576394206252241
7.56	0.0011061291198578905
7.6	0.0010572332436318789
7.64	0.0010109511697421495
7.68	0.0009669541506700367
7.72	0.0009245390517944016
7.76	0.000883756588876989
7.8	0.0008446063735264331
7.84	0.0008070880174438193
7.88	0.0007712011324226663
7.92	0.0007369453303488983
7.96	0.0007043202232008214
8.	0.0006733254230490994
8.04	0.000643960542056729
8.08	0.0006161000446763122
8.12	0.0005892493514069727
8.16	0.0005634202336601697
8.2	0.0005386124485103028
8.24	0.0005148257530895738
8.28	0.0004920599045879751
8.32	0.0004703146602532722
8.36	0.0004495897773909894
8.4	0.0004298850133643944
8.44	0.00041120012559448286
8.48	0.00039349757948736606
8.52	0.00037645221900984237
8.56	0.00036004804292307565
8.6	0.00034428489881881716
8.64	0.00032916263432506554
8.68	0.0003146810971060625
8.72	0.0003008401348622822
8.76	0.00028763959533041985
8.8	0.0002750793262833854
8.84	0.00026315917553028974
8.88	0.0002518750510192617
8.92	0.00024102690872422817
8.96	0.00023058230709087677
9.	0.00022054115023751648
9.04	0.00021090334230525364
9.08	0.00020166878745798533
9.12	0.00019283738988239352
9.16	0.00018440905378793896
9.2	0.0001763836834068555
9.24	0.00016876118299414308
9.28	0.00016154145682756315
9.32	0.00015462683798291873
9.36	0.00014796154591717366
9.4	0.00014155079439865775
9.44	0.00013539452297292768
9.48	0.0001294926711999086
9.52	0.00012384517865388938
9.56	0.00011845198492351858
9.6	0.00011331302961180119
9.64	0.00010842825233609413
9.68	0.00010379759272810336
9.72	0.00009937930643708512
9.76	0.00009511699350917723
9.8	0.00009101562995430688
9.84	0.00008707517756190126
9.88	0.00008329559813046471
9.92	0.00007967685346757691
9.96	0.00007621890538989014
10.	0.00007292171572312675
10.04	0.00006978524630207715
10.08	0.00006680945897059725
10.12	0.00006397862722619635
10.16	0.00006124782923596974
10.2	0.00005861900414164364
10.24	0.000056092127743957953
10.28	0.00005366717584939898
10.32	0.000051344124270198334
10.36	0.000049122948824330955
10.4	0.00004700362533551403
10.44	0.000044986129633204906
10.48	0.000043070437552600386
10.52	0.00004125198352748984
10.56	0.000039499394546189
10.6	0.000037811528501613405
10.64	0.000036188370040571345
10.68	0.000034629903813515576
10.72	0.000033136114474542214
10.76	0.00003170698668139006
10.8	0.000030342505095439373
10.84	0.00002904265438171115
10.88	0.000027807419208865927
10.92	0.000026636357480338707
10.96	0.000025509801636675388
11.	0.00002442439241898019
11.04	0.00002338012007066785
11.08	0.000022376974837468046
11.12	0.000021414946967424908
11.16	0.000020494026710896333
11.2	0.00001961420432055346
11.24	0.0000187754700513801
11.28	0.00001797781416067195
11.32	0.000017221226908036092
11.36	0.000016496641009541876
11.4	0.00001579765051060603
11.44	0.000015124850453650802
11.48	0.000014478234630992755
11.52	0.00001385779683642075
11.56	0.00001326353086519569
11.6	0.000012695430514049897
11.64	0.000012153489581186976
11.68	0.000011637701866281237
11.72	0.000011148061170477374
11.76	0.000010681078873694078
11.8	0.000010230345193846328
11.84	9.796308198699338e-6
11.88	9.37896393239975e-6
11.92	8.978308440032112e-6
11.96	8.594337767618551e-6
12.	8.227047962118593e-6
12.04	7.876435071428893e-6
12.08	7.5424951443829524e-6
12.12	7.225224230750956e-6
12.16	6.923554557056459e-6
12.2	6.632554250442601e-6
12.24	6.352211070819322e-6
12.28	6.082522494279981e-6
12.32	5.823485997516033e-6
12.36	5.575099057816957e-6
12.4	5.337359153070035e-6
12.44	5.11026376176021e-6
12.48	4.893810362969962e-6
12.52	4.687996436379093e-6
12.56	4.49266614025791e-6
12.6	4.30458308802967e-6
12.64	4.123309684153093e-6
12.68	3.948844316568756e-6
12.72	3.781185373599129e-6
12.76	3.620331243948456e-6
12.8	3.4662803167026807e-6
12.84	3.3190309813293293e-6
12.88	3.1785816276774048e-6
12.92	3.044930645977306e-6
12.96	2.918076426840722e-6
13.	2.796475961263181e-6
13.04	2.6791427034717197e-6
13.08	2.5661639436360653e-6
13.12	2.457538651328356e-6
13.16	2.3532657963647468e-6
13.2	2.2533443488053115e-6
13.24	2.1577732789540104e-6
13.28	2.066551557358591e-6
13.32	1.9796781548105597e-6
13.36	1.8971520423450932e-6
13.4	1.8184163027629811e-6
13.44	1.7423982892724423e-6
13.48	1.6691679830461214e-6
13.52	1.5987247246826272e-6
13.56	1.5310678549366405e-6
13.6	1.4661967147188862e-6
13.64	1.404110645096083e-6
13.68	1.3448089872909083e-6
13.72	1.2882910826819577e-6
13.76	1.2345562728036972e-6
13.8	1.1834571969092167e-6
13.84	1.1341638199604685e-6
13.88	1.0866565768076096e-6
13.92	1.040935045132378e-6
13.96	9.969988027164298e-7
14.	9.548474274413187e-7
14.04	9.144804972884672e-7
14.08	8.758975903391447e-7
14.12	8.390982847744359e-7
14.16	8.04082158875219e-7
14.2	7.708423875322805e-7
14.24	7.38852832870407e-7
14.28	7.080085450884495e-7
14.32	6.783092535066741e-7
14.36	6.497546875093663e-7
14.4	6.223445765448122e-7
14.44	5.960786501252861e-7
14.48	5.709566378270254e-7
14.52	5.469782692902227e-7
14.56	5.241432742190053e-7
14.6	5.024513823814154e-7
14.64	4.816955990059113e-7
14.68	4.6165508418163915e-7
14.72	4.423492417257966e-7
14.76	4.237778980719198e-7
14.8	4.05940879694582e-7
14.84	3.8883801310937506e-7
14.88	3.7246912487290456e-7
14.92	3.5683404158277555e-7
14.96	3.4193258987758226e-7
15.	3.2776459643689934e-7
15.04	3.14268119163436e-7
15.08	3.0123832660179137e-7
15.12	2.8868022094678375e-7
15.16	2.765936908076868e-7
15.2	2.6497862482009817e-7
15.24	2.5383491164593157e-7
15.28	2.4316243997341113e-7
15.32	2.3296109851706274e-7
15.36	2.2323077601770852e-7
15.4	2.1397136124246034e-7
15.44	2.0517412807330104e-7
15.48	1.9669721507902094e-7
15.52	1.8852331433808915e-7
15.56	1.806523543221103e-7
15.6	1.730842635195859e-7
15.64	1.6581897043590969e-7
15.68	1.58856403593362e-7
15.72	1.521964915311078e-7
15.76	1.4583916280519e-7
15.8	1.3978434598852677e-7
15.84	1.3403196967090567e-7
15.88	1.2851821618706418e-7
15.92	1.2319488864657697e-7
15.96	1.180662710504182e-7
16.	1.1313231745452522e-7
16.04	1.0839298192568405e-7
16.08	1.0384821854152602e-7
16.12	9.94979813905249e-8
16.16	9.534222457199465e-8
16.2	9.138090219608638e-8
16.24	8.761396838378499e-8
16.28	8.402216267996923e-8
16.32	8.055347005659451e-8
16.36	7.720998260281354e-8
16.4	7.399167078705686e-8
16.44	7.08985050847253e-8
16.48	6.793045597818759e-8
16.52	6.508749395677994e-8
16.56	6.236958951680279e-8
16.6	5.977671316151957e-8
16.64	5.7308835401155344e-8
16.68	5.4963056786052007e-8
16.72	5.270175384412312e-8
16.76	5.0520996395148855e-8
16.8	4.8420765448975546e-8
16.84	4.640104201993014e-8
16.88	4.446180712681847e-8
16.92	4.2603041792924646e-8
16.96	4.082472704600967e-8
17.	3.9126843918310124e-8
17.04	3.7509373446537325e-8
17.08	3.59722966718758e-8
17.12	3.4498586298391374e-8
17.16	3.307558264855015e-8
17.2	3.1704402333551833e-8
17.24	3.038503314002827e-8
17.28	2.9117462857491743e-8
17.32	2.7901679278334263e-8
17.36	2.67376701978263e-8
17.4	2.5625423414116637e-8
17.44	2.4564926728231267e-8
17.48	2.3556167944072833e-8
17.52	2.2594351489595575e-8
17.56	2.1665429137034648e-8
17.6	2.0769869646739948e-8
17.64	1.9907665159186853e-8
17.68	1.90788078167038e-8
17.72	1.8283289763471312e-8
17.76	1.7521103145521847e-8
17.8	1.679224011073928e-8
17.84	1.609669280885822e-8
17.88	1.5434453391463807e-8
17.92	1.4805001085660559e-8
17.96	1.4198387253952176e-8
18.	1.3613258542132265e-8
18.04	1.3049609890864148e-8
18.08	1.250743624200326e-8
18.12	1.1986732538597044e-8
18.16	1.1487493724884391e-8
18.2	1.1009714746295582e-8
18.24	1.0553390549451771e-8
18.28	1.0118516082164863e-8
18.32	9.705086293437026e-9
18.36	9.309171117176309e-9
18.4	8.926741859432498e-9
18.44	8.558149307848196e-9
18.48	8.203390205472304e-9
18.52	7.86246129612083e-9
18.56	7.535359324376814e-9
18.6	7.222081035590062e-9
18.64	6.9226231758769144e-9
18.68	6.6369824921200206e-9
18.72	6.365155731968255e-9
18.76	6.106216303037404e-9
18.8	5.856193281806995e-9
18.84	5.615085638449206e-9
18.88	5.3828912752754435e-9
18.92	5.1596080950910035e-9
18.96	4.945234001195027e-9
19.	4.739766897380225e-9
19.04	4.543204687932871e-9
19.08	4.355545277632634e-9
19.12	4.176786571752394e-9
19.16	4.006926476058233e-9
19.2	3.84342879937588e-9
19.24	3.6856716881335853e-9
19.28	3.5336589475308424e-9
19.32	3.3873892265334704e-9
19.36	3.2468611744253014e-9
19.4	3.1120734408080053e-9
19.44	2.983024675601109e-9
19.48	2.859713529041814e-9
19.52	2.7421386516849745e-9
19.56	2.6302986944030117e-9
19.6	2.5234412804886884e-9
19.64	2.420196440822747e-9
19.68	2.32065443272082e-9
19.72	2.2248143856594605e-9
19.76	2.1326754293200425e-9
19.8	2.0442366935886514e-9
19.84	1.9594973085561007e-9
19.88	1.878456404517804e-9
19.92	1.8011131119737925e-9
19.96	1.7274665616286024e-9
20.	1.6574056226536081e-9
20.04	1.5898225787528661e-9
20.08	1.5246268051017038e-9
20.12	1.4618177406900164e-9
20.16	1.4013948246396309e-9
20.2	1.3433574962042777e-9
20.24	1.2877051947695337e-9
20.28	1.2344373598528106e-9
20.32	1.1835534311033137e-9
20.36	1.1350528483020073e-9
20.4	1.0889350513615679e-9
20.44	1.044723807043111e-9
20.48	1.002015902035044e-9
20.52	9.608469788528116e-10
20.56	9.212166759824749e-10
20.6	8.831246319950799e-10
20.64	8.465704855466204e-10
20.68	8.11553875378037e-10
20.72	7.780744403151716e-10
20.76	7.461318192687708e-10
20.8	7.157256512344354e-10
20.84	6.867523449547277e-10
20.88	6.587713874665335e-10
20.92	6.317829163765692e-10
20.96	6.057866986404814e-10
21.	5.80782501268667e-10
21.04	5.567700913262799e-10
21.08	5.337492359331897e-10
21.12	5.117197022639942e-10
21.16	4.906812575479871e-10
21.2	4.706336690691508e-10
21.24	4.5157670416613966e-10
21.28	4.3324667896983694e-10
21.32	4.155521550526705e-10
21.36	3.9849760484414237e-10
21.4	3.820828781343701e-10
21.44	3.6630782474875054e-10
21.48	3.511722945479523e-10
21.52	3.3667613742790643e-10
21.56	3.2281920331979574e-10
21.6	3.09601342190046e-10
21.64	2.9702240404031755e-10
21.68	2.850150313242835e-10
21.72	2.734127864198544e-10
21.76	2.6222334370653857e-10
21.8	2.514466063340905e-10
21.84	2.4108247747500274e-10
21.88	2.3113086032449976e-10
21.92	2.2159165810053405e-10
21.96	2.124647740437756e-10
22.	2.0375011141761393e-10
22.04	1.9544757350814268e-10
22.08	1.8755305478153173e-10
22.12	1.799449077214144e-10
22.16	1.7260305043751655e-10
22.2	1.6552742047939447e-10
22.24	1.5871795541126038e-10
22.28	1.5217459281197932e-10
22.32	1.4589727027506397e-10
22.36	1.3988592540867273e-10
22.4	1.3414049583560475e-10
22.44	1.28660919193296e-10
22.48	1.2344713313381667e-10
22.52	1.1846220294514917e-10
22.56	1.1364467377604098e-10
22.6	1.0899889216786655e-10
22.64	1.0452481785876989e-10
22.68	1.0022241059634091e-10
22.72	0
22.76	0
22.8	0
22.84	0
22.88	0
22.92	0
22.96	0
23.	0

